The mass-Peak Patch algorithm for fast generation of deep all-sky dark matter halo catalogues and its N-Body validation

We present a detailed description and validation of our massively-parallel update to the mass-Peak Patch method, a fully predictive initial-space algorithm to quickly generate dark matter halo catalogues in very large cosmological volumes. We perform an extensive systematic comparison to a suite of N-body simulations covering a broad range of redshifts and simulation resolutions, and find that, without any parameter fitting, our method is able to generally reproduce N-body results while typically using over 3 orders of magnitude less CPU time, and a fraction of the memory cost. Instead of calculating the full non-linear gravitational collapse determined by an N-body simulation, the mass-Peak Patch method finds an overcomplete set of just-collapsed structures around a hierarchy of density-peak points by coarse-grained (homogeneous) ellipsoidal dynamics. A complete set of mass-peaks, or halos, is then determined by exclusion of overlapping patches, and second order Lagrangian displacements are used to move the halos to their final positions and to give their flow velocities. Our results show that the mass-Peak Patch method is well-suited for creating large ensembles of halo catalogues to mock cosmological surveys, and to aid in complex statistical interpretations of cosmological models.

==> backup.sh <==
#!/bin/bash

date=`date "+%d.%m.%y"`

cp -r . ~/ClusterPaper_$date





==> clean.sh <==
#!/bin/bash

rm -f *.aux *.bbl *.bib *.blg *.log *.out cit* all_citations *.tex~ *.sh~ *synctex*
cd includes
rm -f *.aux *.bbl *.bib *.blg *.log *.out cit* all_citations *.tex~ *.sh~
cd .. 

==> get_ads_entry.sh <==
#!/bin/bash

bibcode=$1

curl http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=$bibcode\&data_type=BIBTEX 2>/dev/null > entry 
ed -s entry <<< $'1,5d\nwq'
cat entry
rm -f entry


==> pull.sh <==
#!/bin/bash

git pull origin master
chmod a+x *.sh


==> push.sh <==
#!/bin/bash

./pull.sh
comment="$@"
if [ "$#" -gt 0 ]; then
    git commit -a -m "$comment"
else
    git commit -a
fi
git push -u origin master


==> update_bib.sh <==
#!/bin/bash

echo 
echo 'Looking for new ADS citations'

f=main.aux
base=`basename $f .aux`
bibfile=$base\_ads.bib

touch $bibfile citations citelines

grep citation $f  > all_citelines
awk '!a[$0]++' all_citelines > unique_citelines
rm all_citelines

# make list of all unique citations one per line
touch citations citelines
rm -f all_citations; touch all_citations
if ! cmp citelines unique_citelines >/dev/null 2>&1
then	
    for g in `diff unique_citelines citelines | grep -v "^---" | grep -v "^[0-9c0-9]"`
    do
	if [ ${g:0:1} != '<' ] 
	then
	    nb=8
	    n0=9
	    n1=10
	    check=1
	    while [ $check -eq 1 ]
	    do
		entry=${g:$n1:19}
		echo $entry >> all_citations
		let n0+=20
		let n1+=20
		if [ ${g:$n0:1} == '}' ] ; then check=0; fi
	    done
	fi
    done
fi
awk '!a[$0]++' all_citations > unique_citations
Nnew=`wc -l unique_citations | awk '{print $1}'`

if [ $Nnew -gt 0 ] ; then
    echo 
    # go through the citation list and add entries
    for entry in `cat unique_citations`
    do
	echo 'adding' $entry
    ./get_ads_entry.sh $entry >> $bibfile
    done
else 
    echo
    echo 'No new citations found'
fi

mv unique_citelines citelines
mv unique_citations citations

if [ -e $base\_manual.bib ]; then 
    cat $base\_ads.bib $base_manual.bib > $base.bib fi
else
    cp $base\_ads.bib $base.bib
fi

echo


